Spinning Mellin amplitudes

We propose a definition of Mellin amplitudes for conformal correlators involving arbitrary spinning operators in tensor representations of the Lorentz group. These representations cover all bosonic local operators. Our strategy is to perform discrete Mellin transforms on all scalar products involving polarization vectors, so that each polarization vector can be interpreted as the position of a fictitious scalar operator. We establish the general pole structures and factorization properties of these spinning Mellin amplitudes. We also provide a systematic algorithm to derive factorization formulas with arbitrary spinning exchanges, yielding new explicit results up to spin-4. To illustrate the practicality of our formalism, we bootstrap the 3- and 4-point current correlators in a 4d $\mathcal{N}=2$ superconformal field theory, which are dual to gluon scattering amplitudes in $\mathrm{AdS}_5 \times \mathrm{S}^3$. The results agree with the snowflake channel of 6- and 8-point scalar supergluon amplitudes in the literature.

==> anc/MellinGGG.txt <==
{\[Eta][-3, 1]*\[Eta][-2, -1] - \[Eta][-3, 2]*\[Eta][-2, -1] - 
  \[Eta][-3, -1]*\[Eta][-2, 1] + \[Eta][-3, -1]*\[Eta][-2, 3] + 
  \[Eta][-3, -2]*\[Eta][-1, 2] + (2*\[Eta][-3, 1]*\[Eta][-2, 3]*
    \[Eta][-1, 2])/(-1 + \[CapitalDelta]) - \[Eta][-3, -2]*\[Eta][-1, 3] - 
  (2*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3])/(-1 + \[CapitalDelta]), 
 \[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - \[Eta][-3, 2]*\[Eta][-2, 1]*
   \[Eta][-1, 2] - ((1 + \[CapitalDelta])*\[Eta][-3, 1]*\[Eta][-2, 3]*
    \[Eta][-1, 2])/(-1 + \[CapitalDelta]) + \[Eta][-3, 2]*\[Eta][-2, 3]*
   \[Eta][-1, 2] - \[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
  ((1 + \[CapitalDelta])*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3])/
   (-1 + \[CapitalDelta]) + \[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
  \[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]}


==> anc/demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    130298,       3729]
NotebookOptionsPosition[    127370,       3673]
NotebookOutlinePosition[    127768,       3689]
CellTagsIndexPosition[    127725,       3686]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.968232116573194*^9, 3.968232125336945*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"490d8f39-fecd-4404-b7b4-2c20111adc06"],

Cell["Normalization convention A", "Subsubsection"],

Cell["The amplitudes ggss, gsgs and gggg use convention A: the spin-J two-point function is T12^J/P12^(Delta+J), with P12=-2 X1.X2 and T12=(2 X1.Z2)(2 X2.Z1)-(2 X1.X2)(2 Z1.Z2). Convention B uses (T12/2)^J instead, so O_A=2^(J/2) O_B. The factors 2 in the Mellin kernels are unchanged.", "Text"],

Cell["The factorization formulas below leave ScriptCapitalK[Delta,J] symbolic. In A its value is 2 (-1)^(J-1) (Delta+J-1) Gamma[Delta-1]/(J!)^2. For numerator (c2pt T12)^J, multiply this value by c2pt^(-J) and every physical amplitude by c2pt^(Sum[external spins]/2). Thus the B versions of ggss, gsgs and gggg are respectively ggss/2, gsgs/2 and gggg/4. MellinGGG.txt contains tensor basis functions before multiplication by three-point couplings, so its basis is unchanged. The public single-gluon data in results_sca8_glu6.txt use B components and require the corresponding operator and kernel conversion before sewing.", "Text"],

Cell[CellGroupData[{

Cell["Factorization formulas for spin J\[LessEqual]4 [section 4]", \
"Subsubsection",
 CellChangeTimes->{{3.968231911442*^9, 3.968231924084923*^9}, {
  3.968232695148609*^9, 
  3.968232697262672*^9}},ExpressionUUID->"7b8f25b6-45bf-46e4-9381-\
f8df5ab526b6"],

Cell["\<\
The spin-J factorization formula is encoded in the function \
\[ScriptCapitalQ][J].
Here, the symbol LR[..., ...] denotes the tensor of left and right \
half-operators.\
\>", "Text",
 CellChangeTimes->{{3.968231938150249*^9, 
  3.9682320133226137`*^9}},ExpressionUUID->"93c38cb5-19a7-4d03-a00b-\
87e532ae19cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Definitions", " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"halfOperators", "[", "s_", "]"}], ":=", 
     RowBox[{"NestWhileList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", " ", 
         FractionBox[
          RowBox[{"xhat", " ", "zhat"}], 
          SuperscriptBox["yhat", "2"]]}], "&"}], ",", 
       RowBox[{
        SuperscriptBox["xhat", 
         RowBox[{"m", "-", "J", "+", "s"}]], 
        SuperscriptBox["yhat", 
         RowBox[{"J", "-", "s"}]]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"#", ",", "yhat"}], "]"}], ">=", "2"}], "&"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", "s_", "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"LR", "[", 
          RowBox[{"#", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"halfOperators", "[", "s", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"LR", "[", 
            RowBox[{"#1", ",", "#2"}], "]"}], "+", 
           RowBox[{"LR", "[", 
            RowBox[{"#2", ",", "#1"}], "]"}]}], "2"], "&"}], "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"halfOperators", "[", "s", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"normalization", "=", 
     FractionBox[
      RowBox[{"\[ScriptCapitalK]", "[", 
       RowBox[{"\[CapitalDelta]", ",", "J"}], "]"}], 
      RowBox[{
       SuperscriptBox["4", "m"], 
       RowBox[{"m", "!"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], 
        "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1"}], "}"}], "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "1"}], ",", "1"}], "}"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "J", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "2"}], ",", "1"}], "}"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "2"}], ",", "2"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], 
        "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], 
           ")"}]}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "2"}], ",", "3"}], "}"}], "]"}], "=", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "3"}], ",", "1"}], "}"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "3"}], ",", "2"}], "}"}], "]"}], "=", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], 
           ")"}]}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "3"}], ",", "3"}], "}"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "4"}], ",", "1"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "J"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
         ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "4"}], ",", "2"}], "}"}], "]"}], "=", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"8", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"6", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]]}],
        ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "4"}], ",", "3"}], "}"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "d", "+", 
            RowBox[{"2", " ", "J"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], 
        "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"7", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], 
        "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}], "3"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "4"}], ",", "4"}], "}"}], "]"}], "=", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "4"}], ",", "5"}], "}"}], "]"}], "=", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
        ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalized\[ScriptCapitalN]", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "-", "4"}], ",", "6"}], "}"}], "]"}], "=", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "J"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J", "+", "m", "+", "\[CapitalDelta]"}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "J", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"J", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[CapitalDelta]"}], 
           ")"}]}]]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalQ]", "[", "jj_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"normalization", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"#", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"normalized\[ScriptCapitalN]", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"J", "-", "s"}], ",", "#"}], "}"}], "]"}], "&"}], 
                "/@", 
                RowBox[{"Range", "@", 
                 RowBox[{"Length", "[", "#", "]"}]}]}], ")"}]}], "&"}], "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptCapitalP]", "[", 
               RowBox[{"J", "-", "s"}], "]"}], "/.", 
              RowBox[{"var_LR", ":>", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Composition", "@@", 
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"Nhat", ",", 
                    RowBox[{"jj", "-", "s"}]}], "]"}]}], ")"}], "[", "var", 
                "]"}]}]}], ")"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "jj"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"J", "->", "jj"}]}], "/.", 
      RowBox[{
       RowBox[{"normalized\[ScriptCapitalN]", "[", 
        RowBox[{"{", 
         RowBox[{"x_", ",", "i_"}], "}"}], "]"}], ":>", 
       RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"J", "-", 
           RowBox[{"(", 
            RowBox[{"jj", "-", "x"}], ")"}]}], ",", "i"}], "}"}], "]"}]}]}]}],
     ";"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.9677977850947104`*^9, 3.967797823372888*^9}, {
  3.967797954230311*^9, 3.967798016685431*^9}, {3.967798332123974*^9, 
  3.967798381279109*^9}, {3.967800531331633*^9, 3.9678005446156282`*^9}, {
  3.968231875268784*^9, 3.968231905287918*^9}, {3.968232682505867*^9, 
  3.968232690752947*^9}},ExpressionUUID->"67a329c2-d7a6-46f7-ab0d-\
472f44331932"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spin", "-", 
    RowBox[{"0", " ", "factorization", " ", "formula"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalQ]", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.967800604995552*^9, 3.9678006213731956`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b4267ff9-2662-480b-8997-9735faa25f31"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"LR", "[", 
    RowBox[{
     SuperscriptBox["xhat", "m"], ",", 
     SuperscriptBox["xhat", "m"]}], "]"}], " ", 
   RowBox[{"\[ScriptCapitalK]", "[", 
    RowBox[{"\[CapitalDelta]", ",", "0"}], "]"}]}], 
  RowBox[{
   RowBox[{"m", "!"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], 
    "]"}]}]]], "Output",
 CellChangeTimes->{3.96780062235588*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"52e9de2d-3b2c-4662-9611-46b8df9de6a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spin", "-", 
    RowBox[{"1", " ", "factorization", " ", "formula"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalQ]", "[", "1", "]"}]}]], "Input",
 CellChangeTimes->{{3.967800638800013*^9, 3.967800643532783*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"82d7e568-1ecd-42f4-b431-89550ef923b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{"-", "m"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}]]}], "+", 
      RowBox[{"Nhat", "[", 
       RowBox[{"LR", "[", 
        RowBox[{
         SuperscriptBox["xhat", "m"], ",", 
         SuperscriptBox["xhat", "m"]}], "]"}], "]"}]}], ")"}], " ", 
    RowBox[{"\[ScriptCapitalK]", "[", 
     RowBox[{"\[CapitalDelta]", ",", "1"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.967800644284354*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"15dce513-f388-4b93-aee3-eae0978366ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spin", "-", 
    RowBox[{"2", " ", "factorization", " ", "formula"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalQ]", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.967800639777948*^9, 3.967800646410302*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"dca917fc-66fa-4a3d-b470-c8d0a58883c2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"m", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], "]"}]}]], 
  
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "2"]}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "2"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], "+", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "2"]}]}], "]"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], 
         RowBox[{"d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"Nhat", "[", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}]}], "]"}], "]"}]}], 
      RowBox[{"d", "-", "\[CapitalDelta]"}]], "+", 
     RowBox[{"Nhat", "[", 
      RowBox[{"Nhat", "[", 
       RowBox[{"LR", "[", 
        RowBox[{
         SuperscriptBox["xhat", "m"], ",", 
         SuperscriptBox["xhat", "m"]}], "]"}], "]"}], "]"}]}], ")"}], " ", 
   RowBox[{"\[ScriptCapitalK]", "[", 
    RowBox[{"\[CapitalDelta]", ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.967800646725932*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"fd214148-4199-462e-aedb-572e035a0ba9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spin", "-", 
    RowBox[{"3", " ", "factorization", " ", "formula"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalQ]", "[", "3", "]"}]}]], "Input",
 CellChangeTimes->{{3.9678006407410393`*^9, 3.967800650047014*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"034b9455-fe69-4006-86a7-5ce0f897e0f4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"m", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], "]"}]}]], 
  
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "3"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "3"]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], 
       ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}]], 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "3"]}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}]}], 
          "]"}], "+", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "3"]}]}], "]"}]}], ")"}]}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}]}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "2"]}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "2"]}]}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"]}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], 
           "]"}], "+", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"]}]}], "]"}], "]"}]}], ")"}]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"6", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"LR", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], "]"}]}], 
     "-", 
     FractionBox[
      RowBox[{"6", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"Nhat", "[", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}]}], "]"}], "]"}], 
        "]"}]}], 
      RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
     RowBox[{"Nhat", "[", 
      RowBox[{"Nhat", "[", 
       RowBox[{"Nhat", "[", 
        RowBox[{"LR", "[", 
         RowBox[{
          SuperscriptBox["xhat", "m"], ",", 
          SuperscriptBox["xhat", "m"]}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
   " ", 
   RowBox[{"\[ScriptCapitalK]", "[", 
    RowBox[{"\[CapitalDelta]", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.967800650613903*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"eaaae6a9-0ad6-4225-9710-76489598edb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spin", "-", 
    RowBox[{"4", " ", "factorization", " ", "formula"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalQ]", "[", "4", "]"}]}]], "Input",
 CellChangeTimes->{{3.967800641858264*^9, 3.9678006531958647`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3f19d256-d815-4532-b82c-5601dd4e1e9b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"m", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], "]"}]}]], 
  
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "4"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "4"]}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "4"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "2"], " ", "zhat"}]}], "]"}], "+", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "2"], " ", "zhat"}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "4"]}]}], "]"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"8", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"6", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}]]}], ")"}], " ", 
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}]], " ", 
         SuperscriptBox["yhat", "2"], " ", "zhat"}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}]], " ", 
         SuperscriptBox["yhat", "2"], " ", "zhat"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "4"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", 
             SuperscriptBox["zhat", "2"]}]}], "]"}], "+", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", 
             SuperscriptBox["zhat", "2"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "4"]}]}], "]"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "2"], " ", "zhat"}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}]], " ", 
           SuperscriptBox["zhat", "2"]}]}], "]"}], "+", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}]], " ", 
           SuperscriptBox["zhat", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "2"], " ", "zhat"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m"}], 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"7", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", "m"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "3"]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}]], " ", 
         SuperscriptBox["zhat", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}]], " ", 
         SuperscriptBox["zhat", "2"]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "3"]}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "3"]}]}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}]], 
      RowBox[{"96", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nhat", "[", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "3"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}]}], 
           "]"}], "]"}], "+", 
         RowBox[{"Nhat", "[", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "3"]}]}], "]"}], "]"}]}], ")"}]}]}], "+", 
     
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"LR", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}], ",", 
         
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}]}], 
        "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"Nhat", "[", 
         RowBox[{"Nhat", "[", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "2"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "2"]}]}], "]"}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}]], 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nhat", "[", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"]}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], 
           "]"}], "]"}], "+", 
         RowBox[{"Nhat", "[", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"]}]}], "]"}], "]"}], "]"}]}], 
        ")"}]}]}], "+", 
     RowBox[{"12", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"Nhat", "[", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], "]"}], 
       "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], 
      RowBox[{"8", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"Nhat", "[", 
        RowBox[{"Nhat", "[", 
         RowBox[{"Nhat", "[", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}]}], "]"}], "]"}],
          "]"}], "]"}]}]}], "+", 
     RowBox[{"Nhat", "[", 
      RowBox[{"Nhat", "[", 
       RowBox[{"Nhat", "[", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           SuperscriptBox["xhat", "m"], ",", 
           SuperscriptBox["xhat", "m"]}], "]"}], "]"}], "]"}], "]"}], "]"}]}],
     ")"}], " ", 
   RowBox[{"\[ScriptCapitalK]", "[", 
    RowBox[{"\[CapitalDelta]", ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.967800653648882*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"140f82c3-b3ef-4ed9-92b4-11d530d980c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spin", "\[GreaterEqual]", 
    RowBox[{
    "5", " ", "factorization", " ", "formulas", " ", "contain", " ", 
     "unknown", " ", "coefficients", " ", 
     RowBox[{"normalized\[ScriptCapitalN]unknown", "[", "]"}], " ", "that", " ",
      "need", " ", "to", " ", "be", " ", "solved", " ", "using", " ", "the", " ",
      "Casimir", " ", "recurrence", " ", "equations", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalQ]", "[", "5", "]"}]}]], "Input",
 CellChangeTimes->{{3.967800636708067*^9, 3.967800718312398*^9}, {
  3.9682320455548897`*^9, 
  3.968232055492031*^9}},ExpressionUUID->"af95eefc-1c6c-4ad0-82ba-\
092b97d353a9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"m", "!"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d", "2"], "+", "\[CapitalDelta]"}], ",", "m"}], "]"}]}]], 
  
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"80", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "4"]}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "4"]}]}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"480", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "4"]}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"], " ", "zhat"}]}], "]"}], "]"}], "+", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"], " ", "zhat"}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "4"]}]}], "]"}], "]"}]}], ")"}]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"240", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"8", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"6", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]]}], ")"}], " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"LR", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}]], " ", 
          SuperscriptBox["yhat", "2"], " ", "zhat"}], ",", 
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}]], " ", 
          SuperscriptBox["yhat", "2"], " ", "zhat"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"240", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "4"]}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["zhat", "2"]}]}], "]"}], "]"}], "+", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["zhat", "2"]}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "4"]}]}], "]"}], "]"}]}], ")"}]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"240", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "2"], " ", "zhat"}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m"}]], " ", 
            SuperscriptBox["zhat", "2"]}]}], "]"}], "]"}], "+", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m"}]], " ", 
            SuperscriptBox["zhat", "2"]}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "m"}]], " ", 
            SuperscriptBox["yhat", "2"], " ", "zhat"}]}], "]"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m"}], 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}]], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"7", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", "m"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "3"]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"LR", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}]], " ", 
          SuperscriptBox["zhat", "2"]}], ",", 
         RowBox[{
          SuperscriptBox["xhat", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}]], " ", 
          SuperscriptBox["zhat", "2"]}]}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"80", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"Nhat", "[", 
         RowBox[{"Nhat", "[", 
          RowBox[{"LR", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "3"]}], ",", 
            RowBox[{
             SuperscriptBox["xhat", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m"}]], " ", 
             SuperscriptBox["yhat", "3"]}]}], "]"}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"240", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nhat", "[", 
           RowBox[{"Nhat", "[", 
            RowBox[{"LR", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "m"}]], " ", 
               SuperscriptBox["yhat", "3"]}], ",", 
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", 
               "zhat"}]}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"Nhat", "[", 
           RowBox[{"Nhat", "[", 
            RowBox[{"LR", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}], 
              ",", 
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "m"}]], " ", 
               SuperscriptBox["yhat", "3"]}]}], "]"}], "]"}], "]"}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"120", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "m"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "m"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"Nhat", "[", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}]], " ", "yhat", " ", "zhat"}]}], 
         "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"Nhat", "[", 
         RowBox[{"Nhat", "[", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"]}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "m"}]], " ", 
              SuperscriptBox["yhat", "2"]}]}], "]"}], "]"}], "]"}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}]}]], 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Nhat", "[", 
          RowBox[{"Nhat", "[", 
           RowBox[{"Nhat", "[", 
            RowBox[{"LR", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "m"}]], " ", 
               SuperscriptBox["yhat", "2"]}], ",", 
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], 
            "]"}], "]"}], "]"}], "+", 
         RowBox[{"Nhat", "[", 
          RowBox[{"Nhat", "[", 
           RowBox[{"Nhat", "[", 
            RowBox[{"LR", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
              RowBox[{
               SuperscriptBox["xhat", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "m"}]], " ", 
               SuperscriptBox["yhat", "2"]}]}], "]"}], "]"}], "]"}], "]"}]}], 
        ")"}]}]}], "+", 
     RowBox[{"20", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], 
         RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{"Nhat", "[", 
       RowBox[{"Nhat", "[", 
        RowBox[{"Nhat", "[", 
         RowBox[{"LR", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}], ",", 
           RowBox[{
            SuperscriptBox["xhat", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m"}]], " ", "zhat"}]}], "]"}], "]"}], 
        "]"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}]], 
      RowBox[{"10", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"Nhat", "[", 
        RowBox[{"Nhat", "[", 
         RowBox[{"Nhat", "[", 
          RowBox[{"Nhat", "[", 
           RowBox[{"LR", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}], ",", 
             RowBox[{
              SuperscriptBox["xhat", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m"}]], " ", "yhat"}]}], "]"}], 
           "]"}], "]"}], "]"}], "]"}]}]}], "+", 
     RowBox[{"Nhat", "[", 
      RowBox[{"Nhat", "[", 
       RowBox[{"Nhat", "[", 
        RowBox[{"Nhat", "[", 
         RowBox[{"Nhat", "[", 
          RowBox[{"LR", "[", 
           RowBox[{
            SuperscriptBox["xhat", "m"], ",", 
            SuperscriptBox["xhat", "m"]}], "]"}], "]"}], "]"}], "]"}], "]"}], 
      "]"}], "+", 
     RowBox[{
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "m"}]], " ", 
         SuperscriptBox["yhat", "5"]}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "m"}]], " ", 
         SuperscriptBox["yhat", "5"]}]}], "]"}], " ", 
      RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", "J"}], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m"}]], " ", 
         SuperscriptBox["yhat", "3"], " ", "zhat"}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m"}]], " ", 
         SuperscriptBox["yhat", "3"], " ", "zhat"}]}], "]"}], " ", 
      RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", "J"}], ",", "2"}], "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"LR", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}]], " ", "yhat", " ", 
         SuperscriptBox["zhat", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["xhat", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}]], " ", "yhat", " ", 
         SuperscriptBox["zhat", "2"]}]}], "]"}], " ", 
      RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", "J"}], ",", "3"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "5"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "3"], " ", "zhat"}]}], "]"}], "+", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "3"], " ", "zhat"}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "5"]}]}], "]"}]}], ")"}], " ", 
      RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", "J"}], ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "5"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}]], " ", "yhat", " ", 
           SuperscriptBox["zhat", "2"]}]}], "]"}], "+", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}]], " ", "yhat", " ", 
           SuperscriptBox["zhat", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "5"]}]}], "]"}]}], ")"}], " ", 
      RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", "J"}], ",", "5"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "3"], " ", "zhat"}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}]], " ", "yhat", " ", 
           SuperscriptBox["zhat", "2"]}]}], "]"}], "+", 
        RowBox[{"LR", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}]], " ", "yhat", " ", 
           SuperscriptBox["zhat", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["xhat", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "m"}]], " ", 
           SuperscriptBox["yhat", "3"], " ", "zhat"}]}], "]"}]}], ")"}], " ", 
      
      RowBox[{"normalized\[ScriptCapitalN]unknown", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", "J"}], ",", "6"}], "}"}], "]"}]}]}], ")"}],
    " ", 
   RowBox[{"\[ScriptCapitalK]", "[", 
    RowBox[{"\[CapitalDelta]", ",", "5"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.967800699988723*^9, 3.967800721540194*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"d315b12a-634b-4465-a64d-bbe3553eb6db"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Result of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SubscriptBox["V", "\[CapitalDelta]"], 
     SubscriptBox["V", "\[CapitalDelta]"], 
     SubscriptBox["V", "\[CapitalDelta]"]}], "\[RightAngleBracket]"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "08dfb5c7-1c30-48de-8ed0-d27acfeb5382"],
 " in generic theories [section 5.1]"
}], "Subsubsection",
 CellChangeTimes->{{3.968232713765761*^9, 3.9682327618934507`*^9}, {
  3.968232824422654*^9, 
  3.9682328262375107`*^9}},ExpressionUUID->"45a8d627-ef8d-4f6d-a1cb-\
3b591355bf76"],

Cell[TextData[{
 "For convenience of typing, we use the labels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "2"}], ",", "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a2842d2-da68-4601-872d-ef48a4d82371"],
 "  to represent the primed labels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"1", "'"}], ",", 
    RowBox[{"2", "'"}], ",", "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e9769e3-1a8e-4051-9d07-946d0f495ab3"]
}], "Text",
 CellChangeTimes->{{3.968232769377913*^9, 
  3.968232790080737*^9}},ExpressionUUID->"edf8b50d-327c-403b-8cdc-\
552293fa321b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "two", " ", "terms", " ", "correspond", " ", "to", " ", "the", 
    " ", "coefficients", " ", "c", " ", "and", " ", 
    RowBox[{"c", "'"}], " ", "defined", " ", "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ggg", "=", 
    RowBox[{"<<", "\"\<MellinGGG.txt\>\""}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968232774422997*^9, 
  3.968232820171995*^9}},ExpressionUUID->"17ba7386-5364-429a-98cd-\
81b77f7270e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[ScriptCapitalN]=2 theory color-ordered spinning Mellin amplitudes [section \
5.2]\
\>", "Subsubsection",
 CellChangeTimes->{{3.9682321307421513`*^9, 3.968232201644309*^9}, {
  3.9682323533739233`*^9, 3.9682323562876587`*^9}, {3.968232655724807*^9, 
  3.968232662757616*^9}},ExpressionUUID->"46f897ef-bd3c-4beb-aec0-\
44a598dba296"],

Cell[TextData[{
 "For convenience of typing, we use the labels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "2"}], ",", "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8ab27b5e-4521-4ff8-a88a-5efbfdfb1870"],
 "  to represent the primed labels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"1", "'"}], ",", 
    RowBox[{"2", "'"}], ",", "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1afdb254-c4cc-436c-b066-c77901951c18"],
 "\nR[...] is a container for the R-symmetry structures carried by the scalar \
operators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["O", "i"], ":=", 
    RowBox[{"O", "(", 
     SubscriptBox["x", "i"], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "893a7bc6-b2c5-42a1-bf9b-6637571a9e2b"],
 "."
}], "Text",
 CellChangeTimes->{{3.968232237513666*^9, 3.968232451120454*^9}, 
   3.968232490914002*^9},ExpressionUUID->"9a343b0d-fa2a-452e-a539-\
d435cc48dbf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   FormBox[
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox["J", "1"], 
       SubscriptBox["J", "2"], 
       SubscriptBox["J", "3"], 
       SubscriptBox["J", "4"]}], "\[RightAngleBracket]"}], " "}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gggg", "=", 
    RowBox[{"<<", "\"\<gggg.txt\>\""}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968232210248076*^9, 3.9682322275964737`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"15e80a87-a2ef-49eb-a787-dfd6399cd1a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   FormBox[
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox["J", "1"], 
       SubscriptBox["J", "2"], 
       SubscriptBox["O", "3"], 
       SubscriptBox["O", "4"]}], "\[RightAngleBracket]"}], " "}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ggss", "=", 
    RowBox[{"<<", "\"\<ggss.txt\>\""}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968232507145253*^9, 3.968232522619672*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"71601a2f-1cbb-4c8e-b754-1fec8efc28bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   FormBox[
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox["J", "1"], 
       SubscriptBox["O", "2"], 
       SubscriptBox["J", "3"], 
       SubscriptBox["O", "4"]}], "\[RightAngleBracket]"}], " "}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gsgs", "=", 
    RowBox[{"<<", "\"\<gsgs.txt\>\""}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968232528258932*^9, 3.968232533520523*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"365b8822-92c0-4500-8516-0030f2195516"]
}, Open  ]]
},
WindowSize->{1344, 747},
WindowMargins->{{Automatic, -1586}, {-284, Automatic}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"44634dd7-bce1-412e-acbe-49ce61097a82"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 272, 6, 44, "Input",ExpressionUUID->"490d8f39-fecd-4404-b7b4-2c20111adc06"],
Cell[CellGroupData[{
Cell[851, 30, 257, 5, 65, "Subsubsection",ExpressionUUID->"7b8f25b6-45bf-46e4-9381-f8df5ab526b6"],
Cell[1111, 37, 320, 8, 83, "Text",ExpressionUUID->"93c38cb5-19a7-4d03-a00b-87e532ae19cb"],
Cell[1434, 47, 34058, 982, 1018, "Code",ExpressionUUID->"67a329c2-d7a6-46f7-ab0d-472f44331932",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[35517, 1033, 376, 8, 74, "Input",ExpressionUUID->"b4267ff9-2662-480b-8997-9735faa25f31"],
Cell[35896, 1043, 630, 19, 79, "Output",ExpressionUUID->"52e9de2d-3b2c-4662-9611-46b8df9de6a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36563, 1067, 374, 8, 74, "Input",ExpressionUUID->"82d7e568-1ecd-42f4-b431-89550ef923b2"],
Cell[36940, 1077, 1412, 42, 134, "Output",ExpressionUUID->"15dce513-f388-4b93-aee3-eae0978366ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38389, 1124, 374, 8, 74, "Input",ExpressionUUID->"dca917fc-66fa-4a3d-b470-c8d0a58883c2"],
Cell[38766, 1134, 5231, 155, 298, "Output",ExpressionUUID->"fd214148-4199-462e-aedb-572e035a0ba9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44034, 1294, 376, 8, 74, "Input",ExpressionUUID->"034b9455-fe69-4006-86a7-5ce0f897e0f4"],
Cell[44413, 1304, 11204, 323, 538, "Output",ExpressionUUID->"eaaae6a9-0ad6-4225-9710-76489598edb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55654, 1632, 376, 8, 74, "Input",ExpressionUUID->"3f19d256-d815-4532-b82c-5601dd4e1e9b"],
Cell[56033, 1642, 29707, 839, 1248, "Output",ExpressionUUID->"140f82c3-b3ef-4ed9-92b4-11d530d980c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85777, 2486, 763, 15, 105, "Input",ExpressionUUID->"af95eefc-1c6c-4ad0-82ba-092b97d353a9"],
Cell[86543, 2503, 35739, 1005, 1659, "Output",ExpressionUUID->"d315b12a-634b-4465-a64d-bbe3553eb6db"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122331, 3514, 614, 17, 65, "Subsubsection",ExpressionUUID->"45a8d627-ef8d-4f6d-a1cb-3b591355bf76"],
Cell[122948, 3533, 670, 20, 50, "Text",ExpressionUUID->"edf8b50d-327c-403b-8cdc-552293fa321b"],
Cell[123621, 3555, 552, 13, 74, "Input",ExpressionUUID->"17ba7386-5364-429a-98cd-81b77f7270e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124210, 3573, 343, 7, 65, "Subsubsection",ExpressionUUID->"46f897ef-bd3c-4beb-aec0-44a598dba296"],
Cell[124556, 3582, 1035, 31, 83, "Text",ExpressionUUID->"9a343b0d-fa2a-452e-a539-d435cc48dbf1"],
Cell[125594, 3615, 586, 17, 74, "Input",ExpressionUUID->"15e80a87-a2ef-49eb-a787-dfd6399cd1a3"],
Cell[126183, 3634, 584, 17, 74, "Input",ExpressionUUID->"71601a2f-1cbb-4c8e-b754-1fec8efc28bd"],
Cell[126770, 3653, 584, 17, 74, "Input",ExpressionUUID->"365b8822-92c0-4500-8516-0030f2195516"]
}, Open  ]]
}
]
*)


==> anc/gggg.txt <==
(-33*\[Eta][-4, -1]*\[Eta][-3, -2] + 31*\[Eta][-4, -2]*\[Eta][-3, -1] - 
   33*\[Eta][-4, -3]*\[Eta][-2, -1] - 5*\[Eta][-4, 1]*\[Eta][-3, 1]*
    \[Eta][-2, -1] - 5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, -1] + 
   3*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 1] + 
   3*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 1] + 
   3*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 1] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 1] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 1] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 1] + 
   3*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   3*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   3*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 3] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 3] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 3] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 3] + 
   3*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 4] + 
   3*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 4] + 
   3*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 4] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 4] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 4] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 4] - 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 2] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 2] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 2] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 2] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 3] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 3] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 3] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 4] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 4] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 4] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 4] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4])/36 - 
 (-4*\[Eta][-4, -1]*\[Eta][-3, -2] + 5*\[Eta][-4, 1]*\[Eta][-3, 2]*
    \[Eta][-2, -1] - 2*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 1] - 
   5*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   2*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 3] - 
   2*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 3] + 
   2*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 4] - 
   2*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 2] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   2*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] + 
   2*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   2*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   5*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] + 
   2*\[Eta][-4, -1]*\[Eta][-3, -2]*\[Chi][1, 3])/(9*(-4 + \[Chi][2, 4])) - 
 (-75*\[Eta][-4, -1]*\[Eta][-3, -2] - 27*\[Eta][-4, -2]*\[Eta][-3, -1] + 
   21*\[Eta][-4, -3]*\[Eta][-2, -1] - 13*\[Eta][-4, 1]*\[Eta][-3, 1]*
    \[Eta][-2, -1] + 5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, -1] + 
   9*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, -1] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   13*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   9*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   9*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, -1] + 
   9*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, -1] + 
   13*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, -1] + 
   7*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 1] - 
   15*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 1] - 
   11*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 1] - 
   15*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 1] - 
   25*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 1] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 1] - 
   11*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   3*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   7*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 3] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 3] - 
   15*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 3] - 
   25*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 3] + 
   3*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 4] - 
   19*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 4] - 
   15*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 4] - 
   35*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 4] - 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 4] - 
   15*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 4] - 
   25*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 2] - 
   15*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 2] + 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 2] - 
   15*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 2] + 
   7*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 2] - 
   11*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 2] + 
   13*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] + 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   9*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   7*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   3*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   11*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   9*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   9*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   3*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   35*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   15*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   19*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 3] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 3] - 
   15*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 3] + 
   9*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   9*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   3*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   13*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   9*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   11*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   15*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   25*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 4] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 4] - 
   11*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 4] + 
   7*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 4] - 
   9*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   11*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   3*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   13*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   7*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   9*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   7*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] + 
   25*\[Eta][-4, -1]*\[Eta][-3, -2]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, -1]*\[Chi][1, 3] + \[Eta][-4, -3]*\[Eta][-2, -1]*
    \[Chi][1, 3] + \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, -1]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 1]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 1]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 1]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 3]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 4]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Chi][1, 3] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Chi][1, 3] + 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][1, 3] + 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][1, 3] + 
   5*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][1, 3])/
  (36*(-2 + \[Chi][2, 4])) - (-4*\[Eta][-4, -3]*\[Eta][-2, -1] + 
   2*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, -1] - 
   2*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   2*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, -1] + 
   2*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 1] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 1] + 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 2] - 
   5*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 2] - 
   2*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   2*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   2*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   2*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   2*\[Eta][-4, -3]*\[Eta][-2, -1]*\[Chi][2, 4])/(9*(-4 + \[Chi][1, 3])) - 
 (21*\[Eta][-4, -1]*\[Eta][-3, -2] - 27*\[Eta][-4, -2]*\[Eta][-3, -1] - 
   75*\[Eta][-4, -3]*\[Eta][-2, -1] - 15*\[Eta][-4, 1]*\[Eta][-3, 1]*
    \[Eta][-2, -1] - 35*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, -1] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   15*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   25*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, -1] - 
   25*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, -1] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, -1] - 
   15*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, -1] + 
   7*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 1] + 
   3*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 1] - 
   11*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 1] - 
   13*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 1] - 
   9*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 1] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 1] - 
   11*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 3] - 
   15*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   7*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 3] + 
   9*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 3] + 
   13*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 3] - 
   9*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 3] - 
   15*\[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 4] - 
   19*\[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 4] + 
   3*\[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 4] + 
   5*\[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 4] + 
   9*\[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 4] - 
   13*\[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 4] - 
   9*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 2] - 
   13*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 2] + 
   5*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 2] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 2] + 
   7*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 2] - 
   11*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 2] - 
   15*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2] - 
   25*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   9*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   11*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   5*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   3*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   7*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2] + 
   9*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 3] + 
   5*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   13*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 3] - 
   19*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 3] - 
   15*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 3] + 
   3*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   3*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] + 
   5*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3] - 
   15*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3] - 
   35*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   11*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   9*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   9*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] - 
   7*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3] + 
   13*\[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 4] + 
   9*\[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   9*\[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 4] - 
   15*\[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 4] - 
   11*\[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 4] + 
   7*\[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 4] - 
   25*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   9*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   7*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   11*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   3*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   3*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4] - 
   15*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   7*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] - 
   3*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, -2]*\[Chi][2, 4] + \[Eta][-4, -2]*\[Eta][-3, -1]*
    \[Chi][2, 4] + 25*\[Eta][-4, -3]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   5*\[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, -1]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 1]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 1]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 1]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 3]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, -1]*\[Eta][-2, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, -1]*\[Eta][-2, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, -1]*\[Eta][-2, 4]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Chi][2, 4] + 
   \[Eta][-4, -1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, -2]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, -2]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, -2]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 2]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, -2]*\[Eta][-3, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 1]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   5*\[Eta][-4, -3]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 1]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 2]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 1]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 2]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4] + 
   \[Eta][-4, 3]*\[Eta][-3, 4]*\[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4])/
  (36*(-2 + \[Chi][1, 3]))


==> anc/ggss.txt <==
R[V[3, 4]]*((-5*\[Eta][-2, -1] - \[Eta][-2, 1]*\[Eta][-1, 2] - 
    \[Eta][-2, 3]*\[Eta][-1, 2] - \[Eta][-2, 4]*\[Eta][-1, 2] - 
    \[Eta][-2, 1]*\[Eta][-1, 3] - \[Eta][-2, 3]*\[Eta][-1, 3] - 
    \[Eta][-2, 4]*\[Eta][-1, 3] - \[Eta][-2, 1]*\[Eta][-1, 4] - 
    \[Eta][-2, 3]*\[Eta][-1, 4] - \[Eta][-2, 4]*\[Eta][-1, 4])/6 - 
  (2*\[Eta][-2, 3]*\[Eta][-1, 4])/(3*(-4 + \[Chi][2, 4])) - 
  (\[Eta][-2, -1] + \[Eta][-2, 1]*\[Eta][-1, 2] - 
    \[Eta][-2, 3]*\[Eta][-1, 2] + \[Eta][-2, 4]*\[Eta][-1, 2] + 
    \[Eta][-2, 1]*\[Eta][-1, 3] - \[Eta][-2, 3]*\[Eta][-1, 3] + 
    \[Eta][-2, 4]*\[Eta][-1, 3] - \[Eta][-2, 1]*\[Eta][-1, 4] + 
    \[Eta][-2, 3]*\[Eta][-1, 4] - \[Eta][-2, 4]*\[Eta][-1, 4])/
   (6*(-2 + \[Chi][2, 4])) - 
  (-15*\[Eta][-2, -1] - 3*\[Eta][-2, 1]*\[Eta][-1, 2] - 
    5*\[Eta][-2, 3]*\[Eta][-1, 2] - \[Eta][-2, 4]*\[Eta][-1, 2] - 
    \[Eta][-2, 1]*\[Eta][-1, 3] - 3*\[Eta][-2, 3]*\[Eta][-1, 3] - 
    7*\[Eta][-2, 4]*\[Eta][-1, 3] - 5*\[Eta][-2, 1]*\[Eta][-1, 4] + 
    \[Eta][-2, 3]*\[Eta][-1, 4] - 3*\[Eta][-2, 4]*\[Eta][-1, 4] + 
    5*\[Eta][-2, -1]*\[Chi][2, 4] + \[Eta][-2, 1]*\[Eta][-1, 2]*
     \[Chi][2, 4] + \[Eta][-2, 3]*\[Eta][-1, 2]*\[Chi][2, 4] + 
    \[Eta][-2, 4]*\[Eta][-1, 2]*\[Chi][2, 4] + \[Eta][-2, 1]*\[Eta][-1, 3]*
     \[Chi][2, 4] + \[Eta][-2, 3]*\[Eta][-1, 3]*\[Chi][2, 4] + 
    \[Eta][-2, 4]*\[Eta][-1, 3]*\[Chi][2, 4] + \[Eta][-2, 1]*\[Eta][-1, 4]*
     \[Chi][2, 4] + \[Eta][-2, 3]*\[Eta][-1, 4]*\[Chi][2, 4] + 
    \[Eta][-2, 4]*\[Eta][-1, 4]*\[Chi][2, 4])/(6*(-2 + \[Chi][1, 3])))


==> anc/gsgs.txt <==
R[V[2, 4]]*((5*\[Eta][-3, -1] + \[Eta][-3, 1]*\[Eta][-1, 2] + 
    \[Eta][-3, 2]*\[Eta][-1, 2] + \[Eta][-3, 4]*\[Eta][-1, 2] + 
    \[Eta][-3, 1]*\[Eta][-1, 3] + \[Eta][-3, 2]*\[Eta][-1, 3] + 
    \[Eta][-3, 4]*\[Eta][-1, 3] + \[Eta][-3, 1]*\[Eta][-1, 4] + 
    \[Eta][-3, 2]*\[Eta][-1, 4] + \[Eta][-3, 4]*\[Eta][-1, 4])/6 + 
  (2*\[Eta][-3, 4]*\[Eta][-1, 2])/(3*(-4 + \[Chi][1, 3])) + 
  (\[Eta][-3, -1] - \[Eta][-3, 1]*\[Eta][-1, 2] - 
    \[Eta][-3, 2]*\[Eta][-1, 2] + \[Eta][-3, 4]*\[Eta][-1, 2] + 
    \[Eta][-3, 1]*\[Eta][-1, 3] + \[Eta][-3, 2]*\[Eta][-1, 3] - 
    \[Eta][-3, 4]*\[Eta][-1, 3] + \[Eta][-3, 1]*\[Eta][-1, 4] + 
    \[Eta][-3, 2]*\[Eta][-1, 4] - \[Eta][-3, 4]*\[Eta][-1, 4])/
   (6*(-2 + \[Chi][1, 3])) + (2*\[Eta][-3, 2]*\[Eta][-1, 4])/
   (3*(-4 + \[Chi][2, 4])) + (\[Eta][-3, -1] + \[Eta][-3, 1]*\[Eta][-1, 2] - 
    \[Eta][-3, 2]*\[Eta][-1, 2] + \[Eta][-3, 4]*\[Eta][-1, 2] + 
    \[Eta][-3, 1]*\[Eta][-1, 3] - \[Eta][-3, 2]*\[Eta][-1, 3] + 
    \[Eta][-3, 4]*\[Eta][-1, 3] - \[Eta][-3, 1]*\[Eta][-1, 4] + 
    \[Eta][-3, 2]*\[Eta][-1, 4] - \[Eta][-3, 4]*\[Eta][-1, 4])/
   (6*(-2 + \[Chi][2, 4])))

